A Geometrical Root Finding Method for Polynomials, with Complexity Analysis

The usual methods for root finding of polynomials are based on the iteration of a numerical formula for improvement of successive estimations. The unpredictable nature of the iterations prevents to search roots inside a pre-specified region of complex plane. This work describes a root finding method that overcomes this disadvantage. It is based on the winding number of plane curves, a geometric construct that is related to the number of zeros of each polynomial. The method can be restrained to search inside a pre-specified region. It can be easily parallelized. Its correctness is formally proven, and its computational complexity is also analyzed.

==> images/figure4_polygonal.m <==
npuntos = 9; 
t = 0:npuntos ;

x = [-.23  0.1   .7 1.01 .8 .4 .5 .8 .2 -.23];
y = [ 0  -.4 -.5 0 .8 .6 .3 .6 .8  0];
tt = 0:.1:npuntos ;
tmen = 0:.5:npuntos ;
xinter = spline(t,x,tt);
yinter = spline(t,y,tt);
xmen = spline(t,x,tmen);
ymen = spline(t,y,tmen);
  axes('FontSize',12)
plot(x,y,'k-',x,y,'ko',xinter,yinter,'k',xmen,ymen,'k-',xmen,ymen,'kx')

  hold on

eje=axis;
plot([eje(1) eje(2)],[.42 .42],'--k')
plot([.42 .42],[eje(3) eje(4)],'--k')
text(-.3,.3,'\Delta','FontSize',14,'FontName','Times New Roman')
text(-.14+.05,.375+.08+.128,'\sim','VerticalAlignment','Baseline','FontSize',14,'FontName','Times New Roman')
text(-.14+.05,.4+.07+.13,'\Delta_{18}','VerticalAlignment','Top','FontSize',14,'FontName','Times New Roman')
text(.08+.2,.475+.06+.198,'\sim','VerticalAlignment','Baseline','FontSize',14,'FontName','Times New Roman')
text(.08+.2,.5+.05+.2,'\Delta_9','VerticalAlignment','Top','FontSize',14,'FontName','Times New Roman')
set(gca,'XTick',[],'XTickLabel',[])
set(gca,'YTick',[],'YTickLabel',[])


==> images/figure8b_losttwist.m <==
t=[1:1000];

figure

circ1=exp(i*(pi/2 + 2*pi * t/length(t)));
mcirc1=real(circ1)/2+i*imag(circ1);
circ2r=[mcirc1(1:500)-0.5  circ1(501:1000)-0.5];

pol=[1 0 0 -1];

ejex=complex([-2.5:.1:2.5]);
ejey=ejex*i;
ejemas=ejex*(1-i);
ejemenos=ejey*(1-i);
axes('FontSize',14)
plot(ejex,'k-.')

hold
plot(ejey,'k-.')
plot(ejemas,'k-.')
plot(ejemenos,'k-.')

plot(polyval(pol,circ2r) +.5 ,'k');

%array_perdidas=[235 280 320 400 490 550 600 680 720 760 235];
array_perdidas=[235 280 320 410 455 505 985 50 100 150 235];
plot(polyval(pol,circ2r(array_perdidas))+ .5,'-*k');
 
axis([-1.6 1.2 -1.5 1.5])

axis equal

text(-1.18,.36,'\sim','VerticalAlignment','Baseline','FontSize',18)
text(-1.19,.44,'\Delta','VerticalAlignment','Top','FontSize',18)
text(-1.29,.98,'\Delta','FontSize',18)

text(.74,.3,'\Delta\rm(\its_i\rm)','HorizontalAlignment','Right','FontSize',16,'FontName','Times New Roman')

text(.57,-.45,'\Delta\rm(\its_{i+\rm1}\rm)','BackgroundColor','White','HorizontalAlignment','Right','FontSize',16,'FontName','Times New Roman')
%text(.57,-.45,'\Delta\rm(\its_{i+1}\rm)','HorizontalAlignment','Right','FontSize',16,'FontName','Times New Roman')
set(gca,'XTick',[],'XTickLabel',[])
set(gca,'YTick',[],'YTickLabel',[])


==> images/figure_buclesubepsilon.m <==
figure
mov=0.025;
plot(2,.2,'*')
text(2+mov,.2+mov,'\Delta\rm(\its_{i}\rm)','FontSize',16,'FontName','Times New Roman')

hold on
%axis([-1 1 -1 1])
axis equal
plot(.2,-1,'*')
text(.2+mov,-1+mov,'\Delta\rm(\its_{i}\rm)','FontSize',16,'FontName','Times New Roman')



%curva 1
npuntos = 5; 
t = 0:npuntos;
x = [1.5 .7 0.55 .4 0 -.2];
y = [ -1 -.5 0 sqrt(radio^2 - .4^2) .8 1];
tt = -0.0007:.1:(npuntos +.00005); 
xinter = spline(t,x,tt);
yinter = spline(t,y,tt);
plot(xinter,yinter)

%curva 2
npuntos2 = 16; 
t2 = 0:npuntos2 ;
x2 = [1.5 .7 0.55  .5  .35  .2  0    -.1  -.15  -.1   0     .1   .2  .3  .24    0  -.2];
y2 = [ -1 -.5 0    .1   .15  .2  .15  .1     0   -.1   -.15  -.1   0  .3   .49      .8 1];
tt2 = -0.0007:.1:(npuntos2 +.00007); 
xinter2 = spline(t2,x2,tt2);
yinter2 = spline(t2,y2,tt2);
plot(xinter2,yinter2)




% ejes (despues de un plot)
eje=axis;
hold on
plot([eje(1) eje(2)],[0 0],'--k')
plot([0 0],[eje(3) eje(4)],'--k')
plot([eje(1) eje(4)],[eje(1) eje(4)],'--k')
plot([eje(1) -eje(3)],[-eje(1) eje(3)],'--k')

plot([0 .25], [0 -sqrt(radio^2 - .25^2)])
text(.07,-.3,'\epsilon','FontSize',16,'FontName','Times New Roman')

text(-.15,.8,'\Delta\prime ','FontSize',18,'FontName','Times New Roman')
text(-.15,.2,'\Delta','FontSize',18,'FontName','Times New Roman')

i1=13-7;
mov=0.025;
plot(xinter(i1),yinter(i1),'*')
text(xinter(i1)+mov,yinter(i1)+mov,'\Delta\rm(\its_{i-1}\rm)','FontSize',16,'FontName','Times New Roman')
i2=30-7;
plot(xinter(i2),yinter(i2),'*')
text(xinter(i2)+mov,yinter(i2)+mov,'\Delta\rm(\its_{i}\rm)','FontSize',16,'FontName','Times New Roman')
p1 = 43-7;
plot(xinter(p1),yinter(p1),'*')
text(xinter(p1)+mov,yinter(p1)+mov,'\Delta\rm(\its_{i+1}\rm)','FontSize',16,'FontName','Times New Roman')




==> images/figure_diameters.m <==
x=[4  7 7 7 8   8 6 5 5 5 4 3 2 4 ]

y=[10 9 6 5 4   3 2 3 4 7 7 8 9 10]


t=1:length(x);
xx=spline(t,x,[1:.1:length(x)]);
yy=spline(t,y,[1:.1:length(x)]);

plot(xx,yy,'k','LineWidth', 2)
hold on
axis equal
axis off
tol=.5;
plot([min(xx)-tol max(xx)+tol], min(yy)*[1 1],'k')
plot([min(xx)-tol max(xx)+tol], max(yy)*[1 1],'k')
plot( min(xx)*[1 1],[min(yy)-tol max(yy)+tol],'k')
plot( max(xx)*[1 1],[min(yy)-tol max(yy)+tol],'k')
plot( (max(xx) + tol-.1)*[1 1],  [min(yy) max(yy)],'-.k')
%plot( (max(xx) + tol-.1)*[1 1 1]+ [-.1 0 .1], max(yy)*[1 1 1] + [-.2  0 -.2] ,'-k')
%plot( (max(xx) + tol-.1)*[1 1 1]+ [-.1 0 .1], min(yy)*[1 1 1] + [.2  0 .2] ,'-k')
plot(  [min(xx) max(xx)], (max(yy) + tol-.1)*[1 1],'-.k')
%plot( max(xx)*[1 1 1] + [-.2  0 -.2] ,(max(yy) + tol-.1)*[1 1 1]+ [-.1 0 .1], '-k')
%plot(  min(xx)*[1 1 1] + [.2  0 .2] ,(max(yy) + tol-.1)*[1 1 1]+ [-.1 0 .1],'-k')

maxim=0;
init=1;
final=1;
for i=1:length(xx)
    for j=1:length(yy)
        d2=(xx(i)-xx(j))^2+ (yy(i)-yy(j))^2;
        if  d2>maxim
            maxim=d2;
            init=i;
            final=j;
        end
    end
end

plot(  [xx(init) xx(final)], [yy(init) yy(final)],'-.k')


text(max(xx)+tol,(min(yy)+max(yy))/2,'dm_{\itV}\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman')
text((min(xx)+max(xx))/2,max(yy)+tol,'dm_{\itH}\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman','VerticalAlignment','bottom')
%text(7,4,'dm_{\itRect}\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman','HorizontalAlignment','right','VerticalAlignment','top')
text(7,4,'dm\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman','HorizontalAlignment','right','VerticalAlignment','top')

text(max(xx)+ tol+.1, max(yy),'\itl_T','FontSize',14,'FontName','Times New Roman')
text(max(xx)+ tol+.1, min(yy),'\itl_B','FontSize',14,'FontName','Times New Roman')
text(max(xx), min(yy)- tol-.3,'\itl_R','FontSize',14,'FontName','Times New Roman')
text(min(xx), min(yy)- tol-.3,'\itl_L','FontSize',14,'FontName','Times New Roman')


==> images/figure_distZerror.m <==
figure
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

circlex=1.1*cos([0:2*pi/100:2*pi])+.05;
circley=1.1* sin([0:2*pi/100:2*pi]);


plot(circlex(1:40),circley(1:40),'--k');
axis equal
hold on

radio=1;
%curva 1
npuntos = 5; 
t = 0:npuntos;
x = [1.5 .7 0.55 .4 0 -.2]-.2;
y = [ -1 -.5 0 sqrt(radio^2 - .4^2) .8 1]+.7;
tt = -0.0007:.1:(npuntos +.00005); 
xinter = spline(t,x,tt);
yinter = spline(t,y,tt);
plot(yinter,xinter,'k')



% ejes (despues de un plot)
eje=axis;
hold on
plot([eje(1) eje(2)],[0 0],'--k')
plot([0 0],[eje(3) eje(4)],'--k')
%plot([eje(1) eje(4)],[eje(1) eje(4)],'--k')
%plot([eje(1) -eje(3)],[-eje(1) eje(3)],'--k')


%radios 
hold on
plot([0 -.4], [0 sqrt(radio^2 - .4^2)],'k')



plot(yinter(20), xinter(20),'*k')
%plot([0 yinter(13)], [0 xinter(13)],'k')
text(yinter(20), xinter(20)+.05,'|\Delta(\itt)|','FontSize',16,'FontName','Times New Roman')

plot(.35*circlex(1:20),.35*circley(1:20),'--k');
plot([0 .35*circlex(6)], [0 .35*circley(6)],'k')
text(.05, 0,'|\ita_{\itn}|\rmd(\itZ,\rm\Gamma)^{\itn}','VerticalAlignment','Top','FontSize',16,'FontName','Times New Roman')




text(1.1, .38,'\Delta','FontSize',16,'FontName','Times New Roman')

text(-.2-.1,.4+.035,'\itLQ','FontSize',16,'FontName','Times New Roman','HorizontalAlignment','center')
plot([-.2-.1-.1 -.2+.1-.1],[.4  .4],'k','LineWidth',1)
text(-.2-.1,.4-.035,'sin(\pi/8)','FontSize',16,'FontName','Times New Roman','HorizontalAlignment','center')
%%%cortapegar este texto de otro lado


axis([-.6  1.3 -.2 1.1])

set(gca,'XTick',[],'XTickLabel',[])
set(gca,'YTick',[],'YTickLabel',[])



==> images/figure_lambdaops.m <==
figure
x=[4  7 7 7 8   8 6 5 5 5 4 3 2 4 ];

y=[10 9 6 5 4   3 2 3 4 7 7 8 9 10];


t=1:length(x);
xx=spline(t,x,[1:.1:length(x)]);
yy=spline(t,y,[1:.1:length(x)]);

plot(xx,yy,'k')
hold on
axis equal 
axis off
mimeyy = .5*(max(yy) +min(yy));
mimexx = .5*(max(xx) +min(xx));
epse=.65;
plot([min(xx) max(xx)], mimeyy*[1 1],'-.k')
plot([min(xx) max(xx)], mimeyy*[1 1]+ 1.2*epse,'k')
text(min(xx),mimeyy+.5*1.2*epse,'\lambda','FontSize',14,'FontName','Times New Roman','VerticalAlignment','middle')
text(mimexx-.5,.5*(mimeyy+max(yy))+epse,'\itT_{\rm\lambda}\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman','VerticalAlignment','middle')
text(.6*mimexx+.4*max(xx)-.5,.5*(mimeyy+min(yy)),'\itB_{\rm\lambda}\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman','VerticalAlignment','middle')

figure
plot(xx,yy,'k')
hold on
axis equal 
axis off

plot( mimexx*[1 1]+.15,[min(yy) max(yy)],'-.k')
plot( mimexx*[1 1]+ epse,[min(yy) max(yy)],'k')
text(mimexx+.5*(epse+.15),min(yy),['\lambda' char(39)],'FontSize',14,'FontName','Times New Roman','HorizontalAlignment','center')
text(4,8.75,['\itL_{\rm\lambda' char(39) '}\rm(\itP\rm)'],'FontSize',14,'FontName','Times New Roman','HorizontalAlignment','center')
text(7,3.5,['\itR_{\rm\lambda' char(39) '}\rm(\itP\rm)'],'FontSize',14,'FontName','Times New Roman','HorizontalAlignment','center')


==> images/figure_lambdaops2.m <==
figure
x=[4  7 7 7 8   8 6 5 5 5 4 3 2 4 ];

y=[10 9 6 5 4   3 2 3 4 7 7 8 9 10];


t=1:length(x);
xx=spline(t,x,[1:.1:length(x)]);
yy=spline(t,y,[1:.1:length(x)]);

plot(xx,yy,'k')
hold on
axis equal 
axis off
mimeyy = .5*(max(yy) +min(yy));
mimexx = .5*(max(xx) +min(xx));
epse=.65;
plot([min(xx)+ 2.5*epse max(xx)], mimeyy*[1 1],'-.k')
plot([min(xx)+ 2.5*epse max(xx)], mimeyy*[1 1]+ 1.2*epse,'k')
text(min(xx),mimeyy,'\itm_H\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman','VerticalAlignment','middle')
text(min(xx),mimeyy+1.2*epse,'\itm_{H+\rm\lambda}\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman','VerticalAlignment','middle')
text(mimexx-.5,.5*(mimeyy+max(yy))+epse,'\itT_{\rm\lambda}\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman','VerticalAlignment','middle')
text(.6*mimexx+.4*max(xx)-.7,.5*(mimeyy+min(yy))+epse,'\itB_{\rm\lambda}\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman','VerticalAlignment','middle')

figure
plot(xx,yy,'k')
hold on
axis equal 
axis off

plot( mimexx*[1 1]+.15,[min(yy) max(yy)],'-.k')
plot( mimexx*[1 1]+ epse,[min(yy) max(yy)],'k')
%text(mimexx+.5*(epse+.15),min(yy),['\lambda' char(39)],'FontSize',14,'FontName','Times New Roman','HorizontalAlignment','center')
text(mimexx,min(yy),['\itm_{\rm\lambda' char(39) '}\rm(\itP\rm)'],'FontSize',14,'FontName','Times New Roman','HorizontalAlignment','center','VerticalAlignment','Top')
text(mimexx+(epse),min(yy),['\itm_{\itV\rm+\lambda' char(39) '}\rm(\itP\rm)'],'FontSize',14,'FontName','Times New Roman','HorizontalAlignment','left','VerticalAlignment','Top')
text(4.5,8.75,['\itL_{\rm\lambda' char(39) '}\rm(\itP\rm)'],'FontSize',14,'FontName','Times New Roman','HorizontalAlignment','center')
text(7,3.5,['\itR_{\rm\lambda' char(39) '}\rm(\itP\rm)'],'FontSize',14,'FontName','Times New Roman','HorizontalAlignment','center')






==> images/figure_lost_turn.m <==
figure
mov=0.0525;
plot(2,-.2,'*k')
text(2+mov,-.2+mov,'\itf\rm(\Gamma(\its_{i}\rm))','FontSize',14,'FontName','Times New Roman')

hold on
%axis([-1 1 -1 1])
axis equal
plot(.2,-1,'*k')
text(.2+mov,-1+mov,'\itf\rm(\Gamma(\its_{i+1}\rm))','FontSize',14,'FontName','Times New Roman')
text(.5,.1,'\itf\rm(\Gamma)','FontSize',14,'FontName','Times New Roman')

eps=.05;
s1x=[2 0];
s1y=[-.2 eps];
s2x=[-eps .2];
s2y=[0 -1];
plot(s1x,s1y,'k')
plot(s2x,s2y,'k')
t=[pi/2:.1:pi];
plot(eps*cos(t),eps*sin(t),'k')

axis([-1 2.6 -1.5 1])
plot([0 2],[0 -.2],'k')
plot([0 .2],[0 -1],'k')

% ejes (despues de un plot)
eje=axis;
hold on
plot([eje(1) eje(2)],[0 0],'--k')
plot([0 0],[eje(3) eje(4)],'--k')
plot([eje(1) eje(4)],[eje(1) eje(4)],'--k')
plot([eje(1) -eje(3)],[-eje(1) eje(3)],'--k')

t=[atan(.2/2):.01:atan(-1/.2)+2*pi];
plot(.25*cos(t),.25*sin(t),'k')
%text(-.3,.1,'>3\pi/2','FontSize',16,'FontName','Times New Roman','HorizontalAlignment','Right')


==> images/figure_mhdeP.m <==
x=[4  7 7 7 8   8 6 5 5 5 4 3 2 4 ]

y=[10 9 6 5 4   3 2 3 4 7 7 8 9 10]


t=1:length(x);
xx=spline(t,x,[1:.1:length(x)]);
yy=spline(t,y,[1:.1:length(x)]);
con=[xx' yy'];


O0{1}=con;

cd operators
OH1=aplicarOH(O0,1);
cd ..


figure 
hold on
for i=1:length(OH1)
    micon =OH1{i};
    plot(micon(:,1),micon(:,2),'k')
    t='\rm(\itP\rm)';
    % para OH, la primera mitad es U y la segunda D
    % y los siguietes, la primera R y la segunda L
    for j=1:2:(max(find(bitget(length(OH1)-1,1:52)>0)))
        if bitget(i,j) == 1
            t=['T' t];
            if bitget(i,j+1) == 1
                t=['R' t];
            else
                t=['L'  t];
            end
        end
        if bitget(i,j) == 0
            t=['B' t];
            if bitget(i,j+1) == 1
                t=['L'  t];
            else
                t=['R' t];
            end
        end
    end
    t=['\it' t];  text(mean(micon(:,1)),mean(micon(:,2)),t,'HorizontalAlignment','center','FontSize',20,'FontName','Times New Roman')
end

axis equal 
axis off

micon =OH1{3};
text(max(micon(:,1)),min(micon(:,2)),'\itm_H\rm(\itP\rm)','FontSize',18,'FontName','Times New Roman')
text(min(micon(:,1)),max(micon(:,2))+.2,'\itm_V\rm(\itT\rm(\itP\rm)\rm)','FontSize',18,'FontName','Times New Roman')
micon =OH1{2};
text(max(micon(:,1)),min(micon(:,2))-.1,'\itm_V\rm(\itB\rm(\itP\rm)\rm)','FontSize',18,'FontName','Times New Roman')









==> images/figure_subreg.m <==
figure
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
val=.08;
circlex=1.1*cos([0:2*pi/100:2*pi])+val;
circley=1.1* sin([0:2*pi/100:2*pi]);

subplot(2,2,1)

plot(circlex,circley,'k');
axis equal
hold on
plot(roots([1 0 0 -1]),'*k');

eje1=[-1.1:.01:1.1]+val+j*0.0001;
eje2=val+[-1.1:.01:1.1]*j;
plot(eje1,'--k');
plot(eje2,'--k');
xlabel('\Gamma')


subplot(2,2,2)
gamma=polyval([1 0 0 -1],circlex+j*circley);
teje1=polyval([1 0 0 -1],eje1);
teje2=polyval([1 0 0 -1],eje2);
plot(gamma,'k');
hold on
plot(0,0,'ok');
plot(teje1,'--k');
plot(teje2,'--k');
axis equal
xlabel('\Delta')


subplot(2,2,3)

plot(circlex(1:end/4),circley(1:end/4),'k');
axis equal
hold on
plot(roots([1 0 0 -1]),'*k');

plot(eje1(end/2:end),'--k');
plot(eje2(end/2:end),'--k');
xlabel('Subregion of \Gamma')



subplot(2,2,4)
plot(gamma(1:end/4),'k');
hold on
plot(0,0,'ok');
plot(teje1(end/2:end),'--k');
plot(teje2(end/2:end),'--k');
axis equal
xlabel('Image of subregion')






==> images/figure_trial.m <==
figure
x=[4  7 7 7 8   8 6 5 5 5 4 3 2 4 ];

y=[10 9 6 5 4   3 2 3 4 7 7 8 9 10];


t=1:length(x);
xx=spline(t,x,[1:.1:length(x)]);
yy=spline(t,y,[1:.1:length(x)]);

plot(xx,yy,'k')
hold on
axis equal 
axis off
mimeyy = .5*(max(yy) +min(yy));
epse=.65;
plot([min(xx) max(xx)], mimeyy*[1 1],'k')
plot([min(xx) max(xx)], mimeyy*[1 1]+ epse,'k')
plot([min(xx) max(xx)], mimeyy*[1 1]+ 2*epse,'k')
plot([min(xx) max(xx)], mimeyy*[1 1]- epse,'k')
plot([min(xx) max(xx)], mimeyy*[1 1]- 2*epse,'k')

text(max(xx)+.1,mimeyy,'\itm_H\rm(\itP\rm)','FontSize',14,'FontName','Times New Roman')
text(max(xx)+.1,mimeyy+ epse,'\itm_H\rm(\itP\rm)+4\itE','FontSize',14,'FontName','Times New Roman')
text(max(xx)+.1,mimeyy+ 2*epse,'\itm_H\rm(\itP\rm)+2\itE','FontSize',14,'FontName','Times New Roman')
text(max(xx)+.1,mimeyy- epse,'\itm_H\rm(\itP\rm)-2\itE','FontSize',14,'FontName','Times New Roman')
text(max(xx)+.1,mimeyy- 2*epse,'\itm_H\rm(\itP\rm)-4\itE','FontSize',14,'FontName','Times New Roman')
plot(mean(xx),mimeyy+.1,'*k')
plot(mean(xx)+.7,mimeyy+epse+.1,'*k')
text(mean(xx)+.7+.2,mimeyy+ epse +.15+.15,'\itz_{\rm2}','FontSize',14,'FontName','Times New Roman')
plot(mean(xx)+.5,mimeyy-epse-.1,'*k')
text(mean(xx)+.15,mimeyy- 2*epse,'\itz_{\rm3}','FontSize',14,'FontName','Times New Roman','VerticalAlignment','bottom')
plot(mean(xx),mimeyy+.1,'*k')
text(mean(xx)+.1,mimeyy+.15+.15,'\itz_{\rm1}','FontSize',14,'FontName','Times New Roman')
plot(mean(xx),mimeyy+ 2*epse+.1,'*k')
text(mean(xx)+.15,mimeyy+ 2*epse+.25,'\itz_{\rm4}','FontSize',14,'FontName','Times New Roman')


==> images/figure_triangle2.m <==
figure
%subplot(1,2,1)

%plano z
npuntos = 2; 
t = 0:npuntos ;
x = [1 .9 .8];
y = [-1 -.7 -.5];
tt = 0:.1:npuntos; 
xinter = spline(t,x,tt);
yinter = spline(t,y,tt);
plot(xinter,yinter,'k')
  hold on

x2 = [.2 0 -.2];
y2 = [.5 .8 1];

xinter = spline(t,x2,tt);
yinter = spline(t,y2,tt);
plot(xinter,yinter,'k')



xinter = spline(t,x2,tt);
yinter = spline(t,y2,tt);
plot(xinter,yinter,'k')


plot([.8 .2],[-.5 .5],'k-.')
plot([.8 .2],[-.5 .5],'k.')


text(1,-.9,'\Gamma','FontSize',16,'FontName','Times New Roman')

text(.82,-.5,' \Gamma(\its_{i}\rm)','FontSize',16,'FontName','Times New Roman')
text(.2,.57,' \Gamma(\its_{i\rm+1}\rm)','FontSize',16,'FontName','Times New Roman')

plot(.2,-.4,'kx')
text(.2,-.53,' \itz\rm_1','FontSize',16,'FontName','Times New Roman')

plot([.2 .8],[-.4 -.5],'k-.')
plot([.2 .2],[-.4 .5],'k-.')

text(.5,.1,'|\Gamma(\its_{i\rm+1}\rm)-\Gamma(\its_{i}\rm)|','FontSize',16,'FontName','Times New Roman')
text(.5,-.55,'\epsilon','FontSize',16,'FontName','Times New Roman')
text(.3,-.2,'\alpha','FontSize',16,'FontName','Times New Roman')
% angulito
param = [-.02:.1:pi/2];
radio = .1;
plot(.2+radio*cos(param ), -.4+2*radio*sin(param ),'k')
daspect([1 2 1])
%editar la flechita a mano ¡por favor!
% insertar flecha, no encuentro funcion que lo haga

%axis([-0.5000    1.0000   -1.0000    1.0000]);

axis off

%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%-----------------------
%parte b
%clear
%subplot(1,2,2)

figure

npuntos = 2; 
t = 0:npuntos ;
x = [1 .9 .8];
y = [-1 -.7 -.5];
tt = 0:.1:npuntos; 
xinter = spline(t,x,tt);
yinter = spline(t,y,tt);
plot(xinter,yinter,'k')
  hold on

x2 = [.2 0 -.2];
y2 = [.5 .8 1];

xinter = spline(t,x2,tt);
yinter = spline(t,y2,tt);
plot(xinter,yinter,'k')



xinter = spline(t,x2,tt);
yinter = spline(t,y2,tt);
plot(xinter,yinter,'k')


plot([.8 .2],[-.5 .5],'k-.')
plot([.8 .2],[-.5 .5],'k.')


text(1,-.9,'\Gamma','FontSize',16,'FontName','Times New Roman')

text(.82,-.5,' \Gamma(\its_{i}\rm)','FontSize',16,'FontName','Times New Roman')
text(.2,.57,' \Gamma(\its_{i\rm+1}\rm)','FontSize',16,'FontName','Times New Roman')

plot(.7,.4,'kx')
text(.62,.27,' \itz\rm_1','FontSize',16,'FontName','Times New Roman')

plot([.7 .8],[.4 -.5],'k-.')
plot([.7 .2],[.4 .5],'k-.')

text(.8,0,'\epsilon','FontSize',16,'FontName','Times New Roman')
text(.45,-.1,'|\Gamma(\its_{i\rm+1}\rm)-\Gamma(\its_{i}\rm)|','HorizontalAlignment','Right','FontSize',16,'FontName','Times New Roman')
text(.82,.4,'\alpha','FontSize',16,'FontName','Times New Roman')
% angulito
param = [3*pi/2+.2:.1:2*pi+pi];
radio = .1;
plot(.7+radio*cos(param ), .4+2*radio*sin(param ),'k')

%editar la flechita a mano ¡por favor!
daspect([1 2 1])
axis off
%axis([ -1.000    1.0000   -1.0000    1.0000]);



==> images/figure_triangle3.m <==
figure
%subplot(1,2,1)

%plano z
npuntos = 2; 
t = 0:npuntos ;
x = [1 .9 .8];
y = [-1 -.7 -.5];
tt = 0:.1:npuntos; 
xinter = spline(t,x,tt);
yinter = spline(t,y,tt);
%plot(xinter,yinter,'k')
  hold on

x2 = [.2 0 -.2];
y2 = [.5 .8 1];

xinter = spline(t,x2,tt);
yinter = spline(t,y2,tt);
%plot(xinter,yinter,'k')



xinter = spline(t,x2,tt);
yinter = spline(t,y2,tt);
%plot(xinter,yinter,'k')


plot([.8 .2],[-.5 .5],'k-.')
plot([.8 .2],[-.5 .5],'k.')


%text(1,-.9,'\Gamma','FontSize',16,'FontName','Times New Roman')

text(.82,-.5,' \itx','FontSize',16,'FontName','Times New Roman')
text(.2,.57,' \ity','FontSize',16,'FontName','Times New Roman')

plot(.2,-.4,'kx')
text(.2,-.53,' \itz','FontSize',16,'FontName','Times New Roman')

plot([.2 .8],[-.4 -.5],'k-.')
plot([.2 .2],[-.4 .5],'k-.')

text(.5,.1,'d(\itx\rm,\ity\rm)','FontSize',16,'FontName','Times New Roman')
%text(.5,-.55,'\epsilon','FontSize',16,'FontName','Times New Roman')
text(.3,-.2,'\alpha','FontSize',16,'FontName','Times New Roman')
% angulito
param = [-.02:.1:pi/2];
radio = .1;
plot(.2+radio*cos(param ), -.4+2*radio*sin(param ),'k')
daspect([1 2 1])
% %editar la flechita a mano ¡por favor!
% % insertar flecha, no encuentro funcion que lo haga
% %  Auto-generated by MATLAB on 09-Jan-2013 12:03:52
% 
% % Create arrow
% misejes=axis;
% iniflecha = (1/(misejes(2)-misejes(1))) * [.2+radio*cos(param(end-1)) -.4+2*radio*sin(param (end-1)) ]- [misejes(1) misejes(3)]; 
% finflecha = (1/(misejes(4)-misejes(3))) * [.2+radio*cos(param(end)) -.4+2*radio*sin(param (end)) ]- [misejes(1) misejes(3)] ;
% annotation(gcf,'arrow',[iniflecha(1) finflecha(1)],[iniflecha(2) finflecha(2)]);
% 

%axis([-0.5000    1.0000   -1.0000    1.0000]);

axis off

%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%-----------------------
%parte b
%clear
%subplot(1,2,2)

figure

npuntos = 2; 
t = 0:npuntos ;
x = [1 .9 .8];
y = [-1 -.7 -.5];
tt = 0:.1:npuntos; 
xinter = spline(t,x,tt);
yinter = spline(t,y,tt);
%plot(xinter,yinter,'k')
  hold on

x2 = [.2 0 -.2];
y2 = [.5 .8 1];

xinter = spline(t,x2,tt);
yinter = spline(t,y2,tt);
%plot(xinter,yinter,'k')



xinter = spline(t,x2,tt);
yinter = spline(t,y2,tt);
%plot(xinter,yinter,'k')


plot([.8 .2],[-.5 .5],'k-.')
plot([.8 .2],[-.5 .5],'k.')


%text(1,-.9,'\Gamma','FontSize',16,'FontName','Times New Roman')

text(.82,-.5,' \itx','FontSize',16,'FontName','Times New Roman')
text(.2,.57,' \ity','FontSize',16,'FontName','Times New Roman')

plot(.7,.4,'kx')
text(.65,.30,' \itz','FontSize',16,'FontName','Times New Roman')

plot([.7 .8],[.4 -.5],'k-.')
plot([.7 .2],[.4 .5],'k-.')

%text(.8,0,'\epsilon','FontSize',16,'FontName','Times New Roman')
text(.48,-.06,'d(\itx\rm,\ity\rm)','HorizontalAlignment','Right','FontSize',16,'FontName','Times New Roman')
text(.82,.4,'\alpha','FontSize',16,'FontName','Times New Roman')
% angulito
param = [3*pi/2+.2:.1:2*pi+pi];
radio = .1;
plot(.7+radio*cos(param ), .4+2*radio*sin(param ),'k')

%editar la flechita a mano ¡por favor!
daspect([1 2 1])
axis off
%axis([ -1.000    1.0000   -1.0000    1.0000]);



==> images/figure_triangulo_alfa_2.m <==
%plano z
figure

hold on

ABCx=[0 1.3  .7 0];
ABCy=[0 -.1 .8 0];
plot(ABCx,ABCy)
C=[ABCx(3) ABCy(3)];
B=[ABCx(2) ABCy(2)];
text(B(1),B(2),' \Delta(\its_{i}\rm)','FontName','Times New Roman','FontSize',18)
text(C(1),C(2),' \Delta(\its_{i\rm+2}\rm)','FontName','Times New Roman','FontSize',18)

text(B(1) + C(1),B(2) + C(2),'\leq\itL\rm2\it\delta ','FontName','Times New Roman','FontSize',18)
D=norm(C)*B/norm(B) ;

plot(D(1),D(2),'x')
text(D(1),D(2)-.05,'\itD','FontSize',18)

plot([C(1) D(1)],[C(2) D(2)],'-.')

punto=[(C(1)+D(1))/2 (C(2)+ D(2))/2];
puntito=.03*punto;
perpuntito=[-puntito(2) puntito(1)];

plot([0 punto(1)],[0 punto(2)],'-.')

plot([punto(1)-puntito(1) punto(1)-puntito(1)+perpuntito(1) punto(1)+perpuntito(1)],[punto(2)-puntito(2) punto(2)-puntito(2)+perpuntito(2) punto(2)+perpuntito(2)])  


text(.12,.075,'\alpha','FontSize',18,'BackgroundColor','White')
% ABCx=[0 1.3  .7 0];
% ABCy=[0 -.1 .8 0];
% plot(ABCx,ABCy)

text(-.05021,-.05021,'(0,0)','FontName','Times New Roman','FontSize',18)

% angulito
param = [atan(B(2)/B(1)):.1:atan(C(2)/C(1))+.1];
radio = .1;
plot(radio*cos(param ), radio*sin(param ))

%editar la flechita a mano ¡por favor!
axis equal
axis off



==> images/figure_triangulo_alfa_3.m <==
%plano z
figure

hold on

ABCx=[0 1.3  .3 0];
ABCy=[0 -.1 .9 0];
plot(ABCx,ABCy,'k')
C=[ABCx(3) ABCy(3)];
B=[ABCx(2) ABCy(2)];
text(B(1),B(2),' \itx','FontName','Times New Roman','FontSize',18)
text(C(1),C(2)+.05,' \ity','FontName','Times New Roman','FontSize',18)

text(B(1) + C(1),B(2) + C(2),'\leq\itL\rm2\it\delta ','FontName','Times New Roman','FontSize',18)
D=norm(C)*B/norm(B) ;

plot(D(1),D(2),'kx')
text(D(1),D(2)-.05,'\itD','FontSize',18)

plot([C(1) D(1)],[C(2) D(2)],'k-.')

punto=[(C(1)+D(1))/2 (C(2)+ D(2))/2];
puntito=.03*punto;
perpuntito=[-puntito(2) puntito(1)];

plot([0 punto(1)],[0 punto(2)],'k-.')

plot([punto(1)-puntito(1) punto(1)-puntito(1)+perpuntito(1) punto(1)+perpuntito(1)],[punto(2)-puntito(2) punto(2)-puntito(2)+perpuntito(2) punto(2)+perpuntito(2)],'k')  


text(.12,.075,'\alpha','FontSize',18,'BackgroundColor','White')
% ABCx=[0 1.3  .7 0];
% ABCy=[0 -.1 .8 0];
% plot(ABCx,ABCy)

text(-.050,-.040,' \itz','FontName','Times New Roman','FontSize',18)

% angulito
param = [atan(B(2)/B(1)):.1:atan(C(2)/C(1))+.1];
radio = .1;
plot(radio*cos(param ), radio*sin(param ),'k')

%editar la flechita a mano ¡por favor!
axis equal
axis off



==> images/figure_triangulo_sin2.m <==
%plano z
figure

hold on

ABCDx=[0 2   2 + .3   .3 0];
ABCDy=[0 .2  .2 + .9  .9 0];
plot(ABCDx,ABCDy,'k')
C=[ABCDx(4) ABCDy(4)];
B=[ABCDx(2) ABCDy(2)];
text(B(1),B(2),' \itx','FontName','Times New Roman','FontSize',18)
text(C(1)-.05,C(2)+.05,' \ity','FontName','Times New Roman','FontSize',18)

text(B(1) + C(1),B(2) + C(2)+.05,'\itx+y ','FontName','Times New Roman','FontSize',18)
D=norm(C)*B/norm(B) ;

plot(D(1),D(2),'kx')
text(D(1),D(2)-.05,'\itD','FontSize',18)

plot([C(1) D(1)],[C(2) D(2)],'k-.')
plot([B(1) C(1)],[B(2) C(2)],'k-.')

punto=[(C(1)+D(1))/2 (C(2)+ D(2))/2];
puntito=.03*punto;
perpuntito=[-puntito(2) puntito(1)];

plot([0 punto(1)],[0 punto(2)],'k-.')

plot([punto(1)-puntito(1) punto(1)-puntito(1)+perpuntito(1) punto(1)+perpuntito(1)],[punto(2)-puntito(2) punto(2)-puntito(2)+perpuntito(2) punto(2)+perpuntito(2)],'k')  


text(.1,.135,'\alpha','FontSize',18,'BackgroundColor','White')
% ABCx=[0 1.3  .7 0];
% ABCy=[0 -.1 .8 0];
% plot(ABCx,ABCy)

text(-.050,-.040,' \itO','FontName','Times New Roman','FontSize',18)

% angulito
param = [atan(B(2)/B(1)):.1:atan(C(2)/C(1))+.1];
radio = .1;
plot(radio*cos(param ), radio*sin(param ),'k')

%editar la flechita a mano ¡por favor!
axis equal
axis off


text(.25*sum(ABCDx)-0.1,.25*sum(ABCDy)+.1,'\it|x-y|','FontName','Times New Roman','FontSize',18)

text(.5*(D(1)+C(1))+.06,.5*(D(2)+C(2)),'2\it|y|\rmsin(\alpha/\rm2)','FontName','Times New Roman','FontSize',18)

text(.5*(D(1)+B(1))-.06,.5*(D(2)+B(2))-.05,'\it|x|-|y|','FontName','Times New Roman','FontSize',18)



==> images/operators/D.m <==
function consal = D(con)

xmax = max(con(:,1));
xmin = min(con(:,1));
ymax = max(con(:,2));
ymin = min(con(:,2));
xm=(xmin+xmax)/2;
ym=(ymin+ymax)/2;

xsal=[];
ysal=[];
for i=1:length(con(:,2))-1
    if con(i,2) <= ym 
        xsal = [xsal con(i,1)];
        ysal = [ysal con(i,2)];
        if con(i+1,2) > ym
            intersec=(ym - con(i+1,2))*(con(i+1,1) - con(i,1))/(con(i+1,2) - con(i,2))  + con(i+1,1);
            xsal = [xsal intersec];
            ysal = [ysal ym];
        end
    end
    if con(i,2) > ym 
        if con(i+1,2) <= ym
            intersec=(ym - con(i+1,2))*(con(i+1,1) - con(i,1))/(con(i+1,2) - con(i,2))  + con(i+1,1);
            xsal = [xsal intersec];
            ysal = [ysal ym];
        end
    end
end
xsal = [xsal xsal(1)]';
ysal = [ysal ysal(1)]';
consal = [xsal,ysal];


==> images/operators/L.m <==
function consal = L(con)

xmax = max(con(:,1));
xmin = min(con(:,1));
ymax = max(con(:,2));
ymin = min(con(:,2));
xm=(xmin+xmax)/2;
ym=(ymin+ymax)/2;

xsal=[];
ysal=[];
for i=1:length(con(:,2))-1
    if con(i,1) <= xm 
        xsal = [xsal con(i,1)];
        ysal = [ysal con(i,2)];
        if con(i+1,1) > xm
            intersec=(xm - con(i+1,1))*(con(i+1,2) - con(i,2))/(con(i+1,1) - con(i,1))  + con(i+1,2);
            xsal = [xsal xm];
            ysal = [ysal intersec];
        end
    end
    if con(i,1) > xm 
        if con(i+1,1) <= xm
            intersec=(xm - con(i+1,1))*(con(i+1,2) - con(i,2))/(con(i+1,1) - con(i,1))  + con(i+1,2);
            xsal = [xsal xm];
            ysal = [ysal intersec];
        end
    end
end
xsal = [xsal xsal(1)]';
ysal = [ysal ysal(1)]';
consal = [xsal,ysal];


==> images/operators/R.m <==
function consal = R(con)

xmax = max(con(:,1));
xmin = min(con(:,1));
ymax = max(con(:,2));
ymin = min(con(:,2));
xm=(xmin+xmax)/2;
ym=(ymin+ymax)/2;

xsal=[];
ysal=[];
for i=1:length(con(:,2))-1
    if con(i,1) >= xm 
        xsal = [xsal con(i,1)];
        ysal = [ysal con(i,2)];
        if con(i+1,1) < xm
            intersec=(xm - con(i+1,1))*(con(i+1,2) - con(i,2))/(con(i+1,1) - con(i,1))  + con(i+1,2);
            xsal = [xsal xm];
            ysal = [ysal intersec];
        end
    end
    if con(i,1) < xm 
        if con(i+1,1) >= xm
            intersec=(xm - con(i+1,1))*(con(i+1,2) - con(i,2))/(con(i+1,1) - con(i,1))  + con(i+1,2);
            xsal = [xsal xm];
            ysal = [ysal intersec];
        end
    end
end
xsal = [xsal xsal(1)]';
ysal = [ysal ysal(1)]';
consal = [xsal,ysal];


==> images/operators/U.m <==
function consal = U(con)

xmax = max(con(:,1));
xmin = min(con(:,1));
ymax = max(con(:,2));
ymin = min(con(:,2));
xm=(xmin+xmax)/2;
ym=(ymin+ymax)/2;

xsal=[];
ysal=[];
for i=1:length(con(:,2))-1
    if con(i,2) >= ym 
        xsal = [xsal con(i,1)];
        ysal = [ysal con(i,2)];
        if con(i+1,2) < ym
            intersec=(ym - con(i+1,2))*(con(i+1,1) - con(i,1))/(con(i+1,2) - con(i,2))  + con(i+1,1);
            xsal = [xsal intersec];
            ysal = [ysal ym];
        end
    end
    if con(i,2) < ym 
        if con(i+1,2) >= ym
            intersec=(ym - con(i+1,2))*(con(i+1,1) - con(i,1))/(con(i+1,2) - con(i,2))  + con(i+1,1);
            xsal = [xsal intersec];
            ysal = [ysal ym];
        end
    end
end
xsal = [xsal xsal(1)]';
ysal = [ysal ysal(1)]';
consal = [xsal,ysal];


==> images/operators/aplicar.m <==
function salida = aplicar(cons)
% aplica los cuatro operadores a los con del cellaray con

n = length(cons);
for i=1:n
    salida{i}= U(cons{i});
    salida{n + i}= D(cons{i});
    salida{2*n + i}= L(cons{i});
    salida{3*n + i}= R(cons{i});
end    

==> images/operators/aplicarH.m <==
function salida = aplicarH(cons)
% aplica los cuatro operadores a los con del cellaray con

n = length(cons);
for i=1:n
    salida{i}= U(cons{i});
    salida{n + i}= D(cons{i});
end    

==> images/operators/aplicarOH.m <==
function salida = aplicarOH(cons,m)
% aplica los operadores H y V alternadamente empezando por H
% hasta el nivel m

salida = cons;
for j=1:m
    salida = aplicarH(salida);
    salida = aplicarV(salida);
end


==> images/operators/aplicarOV.m <==
function salida = aplicarOV(cons,m)
% aplica los operadores V y H alternadamente empezando por V
% hasta el nivel m

salida = cons;
for j=1:m
    salida = aplicarV(salida);
    salida = aplicarH(salida);
end


==> images/operators/aplicarV.m <==
function salida = aplicarV(cons)
% aplica los cuatro operadores a los con del cellaray con

n = length(cons);
for i=1:n
    salida{i}= L(cons{i});
    salida{n + i}= R(cons{i});
end    

==> images/operators/nombres1.m <==
figure 
hold on
for i=1:length(OH2)
    micon =OH2{i};
    plot(micon(:,1),micon(:,2),'k')
    t='\rm(\itP\rm)';
    i
    % para OH, la primera mitad es U y la segunda D
    % y los siguietes, la primera R y la segunda L
    for j=1:2:(max(find(bitget(length(OH2)-1,1:52)>0)))
        pero=i
        j
        if bitget(i,j) == 1
            t=['T' num2str(i) t];
            if bitget(i,j+1) == 1
                t=['L' num2str(i)  t];
            else
                t=['R' num2str(i)  t];
            end
        end
        if bitget(i,j) == 0
            t=['B' num2str(i) t];
            if bitget(i,j+1) == 1
                t=['R' num2str(i) t];
            else
                t=['L' num2str(i) t];
            end
        end
    end
    t=['\it' t];  text(mean(micon(:,1)),mean(micon(:,2)),t,'HorizontalAlignment','center','FontSize',16,'FontName','Times New Roman')
end


==> images/operators/nombres2.m <==
x=[4  7 7 7 8   8 6 5 5 5 4 3 2 4 ]

y=[10 9 6 5 4   3 2 3 4 7 7 8 9 10]


t=1:length(x);
xx=spline(t,x,[1:.1:length(x)]);
yy=spline(t,y,[1:.1:length(x)]);

con=[xx' yy'];


O0{1}=con;

OH1=aplicarOH(O0,1);
OH2=aplicarOH(O0,2);
OH3=aplicarOH(O0,3);


figure 
hold on
for i=1:length(OH2)
    micon =OH2{i};
    plot(micon(:,1),micon(:,2),'k')
    t='\rm(\itP\rm)';
    % para OH, la primera mitad es U y la segunda D
    % y los siguietes, la primera R y la segunda L
    j=1;
        if bitget(i,j) == 1
            t=['T'  t];
            if bitget(i,j+1) == 1
                t=['R' t];
            else
                t=['L' t];
            end
        end
        if bitget(i,j) == 0
            t=['B'  t];
            if bitget(i,j+1) == 1
                t=['L' t];
            else
                t=['R' t];
            end
        end
   
    %t=['\it' t];  text(mean(micon(:,1)),mean(micon(:,2)),t,'HorizontalAlignment','center','FontSize',12,'FontName','Times New Roman')
    j=3;
    if (rem(i,4) == 0)
        if bitget(i,j) == 1
            t=['T'  t];
            if bitget(i,j+1) == 1
                t=['      R' t];
            else
                t=['      L' t];
            end
        end
        if bitget(i,j) == 0
            t=['B'  t];
            if bitget(i,j+1) == 1
                t=['L' t];
            else
                t=['R' t];
            end
        end
    else
                if bitget(i,j) == 1
            t=['B'  t];
            if bitget(i,j+1) == 1
                t=['R' t];
            else
                t=['L' t];
            end
        end
        if bitget(i,j) == 0
            t=['T'  t];
            if bitget(i,j+1) == 1
                t=['R' t];
            else
                t=['L' t];
            end
        end
    end

    t=['\it' t];  text(mean(micon(:,1)),mean(micon(:,2)),t,'HorizontalAlignment','center','FontSize',12,'FontName','Times New Roman')

end
axis equal
axis off



%%%%%%%%%%%%%%%%%
% 
% deberia ser lo siguiente, pero no me sale  
% 
%     for j=1:2:(max(find(bitget(length(OH2)-1,1:52)>0)))
%         if bitget(i,j) == 1
%             t=['T'  t];
%             if bitget(i,j+1) == 1
%                 t=['R' t];
%             else
%                 t=['L' t];
%             end
%         end
%         if bitget(i,j) == 0
%             t=['B'  t];
%             if bitget(i,j+1) == 1
%                 t=['L' t];
%             else
%                 t=['R' t];
%             end
%         end
%     end
%     t=['\it' t];  text(mean(micon(:,1)),mean(micon(:,2)),t,'HorizontalAlignment','center','FontSize',12,'FontName','Times New Roman')


==> images/operators/nombres3.m <==
figure 
hold on
% for i=1:length(OH3)
%     micon =OH3{i};
%     plot(micon(:,1),micon(:,2),'k')
% end

for i=2:3:length(OH3)
    micon =OH3{i};
    plot(micon(:,1),micon(:,2),'k')
    t='\rm(\itP\rm)';
    % para OH, la primera mitad es U y la segunda D
    % y los siguietes, la primera R y la segunda L
    for j=1:2:(max(find(bitget(length(OH3)-1,1:52)>0)))
        if bitget(i,j) == 1
            t=['T'  t];
            if bitget(i,j+1) == 1
                t=['L'   t];
            else
                t=['R'  t];
            end
        end
        if bitget(i,j) == 0
            t=['B'  t];
            if bitget(i,j+1) == 1
                t=['R' t];
            else
                t=['L'  t];
            end
        end
    end
    t=['\it' t];  text(mean(micon(:,1)),mean(micon(:,2)),t,'HorizontalAlignment','center','FontSize',10,'FontName','Times New Roman')
end
%axis equal
axis off

==> images/operators/plotcon.m <==
function plotcon(con)
% representa el contorno con
% con colores que van cambiando

plot(con(:,1),con(:,2),'Color', [rand rand rand] )

==> images/pruebafuentes.m <==
%pruebafuentes
lista=listfonts
figure
for i=1:length(lista)
    text(0,i,lista{i},'FontName',lista{i})
end
axis([0 1 0 length(lista)])
